Invertible Network for Classification and Biomarker Selection for ASD

Determining biomarkers for autism spectrum disorder (ASD) is crucial to understanding its mechanisms. Recently deep learning methods have achieved success in the classification task of ASD using fMRI data. However, due to the black-box nature of most deep learning models, it's hard to perform biomarker selection and interpret model decisions. The recently proposed invertible networks can accurately reconstruct the input from its output, and have the potential to unravel the black-box representation. Therefore, we propose a novel method to classify ASD and identify biomarkers for ASD using the connectivity matrix calculated from fMRI as the input. Specifically, with invertible networks, we explicitly determine the decision boundary and the projection of data points onto the boundary. Like linear classifiers, the difference between a point and its projection onto the decision boundary can be viewed as the explanation. We then define the importance as the explanation weighted by the gradient of prediction $w.r.t$ the input, and identify biomarkers based on this importance measure. We perform a regression task to further validate our biomarker selection: compared to using all edges in the connectivity matrix, using the top 10\% important edges we generate a lower regression error on 6 different severity scores. Our experiments show that the invertible network is both effective at ASD classification and interpretable, allowing for discovery of reliable biomarkers.

==> paul-kassebaum-mathworks-circularGraph-3a7926b/circularGraph.m <==
classdef circularGraph < handle
% CIRCULARGRAPH Plot an interactive circular graph to illustrate connections in a network.
%
%% Syntax
% circularGraph(X)
% circularGraph(X,'PropertyName',propertyvalue,...)
% h = circularGraph(...)
%
%% Description
% A 'circular graph' is a visualization of a network of nodes and their
% connections. The nodes are laid out along a circle, and the connections
% are drawn within the circle. Click on a node to make the connections that
% emanate from it more visible or less visible. Click on the 'Show All'
% button to make all nodes and their connections visible. Click on the
% 'Hide All' button to make all nodes and their connections less visible.
%
% Required input arguments.
% X : A symmetric matrix of numeric or logical values.
%
% Optional properties.
% Colormap : A N by 3 matrix of [r g b] triples, where N is the 
%            length(adjacenyMatrix).
% Label    : A cell array of N strings.
%%
% Copyright 2016 The MathWorks, Inc.
  properties
    Node = node(0,0); % Array of nodes
    ColorMap;         % Colormap
    Label;            % Cell array of strings
    ShowButton;       % Turn all nodes on
    HideButton;       % Turn all nodes off
  end
  
  methods
    function this = circularGraph(adjacencyMatrix,varargin)
      % Constructor
      p = inputParser;
      
      defaultColorMap = parula(length(adjacencyMatrix));
      defaultLabel = cell(length(adjacencyMatrix));
      for i = 1:length(defaultLabel)
        defaultLabel{i} = num2str(i);
      end
      
      addRequired(p,'adjacencyMatrix',@(x)(isnumeric(x) || islogical(x)));
      addParameter(p,'ColorMap',defaultColorMap,@(colormap)length(colormap) == length(adjacencyMatrix));
      addParameter(p,'Label'   ,defaultLabel   ,@iscell);
      
      parse(p,adjacencyMatrix,varargin{:});
      this.ColorMap = p.Results.ColorMap;
      this.Label    = p.Results.Label;
      
      this.ShowButton = uicontrol(...
        'Style','pushbutton',...
        'Position',[0 40 80 40],...
        'String','Show All',...
        'Callback',@circularGraph.showNodes,...
        'UserData',this);
      
      this.HideButton = uicontrol(...
        'Style','pushbutton',...
        'Position',[0 0 80 40],...
        'String','Hide All',...
        'Callback',@circularGraph.hideNodes,...
        'UserData',this);
      
      fig = gcf;
      set(fig,...
        'UserData',this,...
        'CloseRequestFcn',@circularGraph.CloseRequestFcn);
      
      % Draw the nodes
      delete(this.Node);
      t = linspace(-pi,pi,length(adjacencyMatrix) + 1).'; % theta for each node
      extent = zeros(length(adjacencyMatrix),1);
      for i = 1:length(adjacencyMatrix)
        this.Node(i) = node(cos(t(i)),sin(t(i)));
        this.Node(i).Color = this.ColorMap(i,:);
        this.Node(i).Label = this.Label{i};
      end
      
      % Find non-zero values of s and their indices
      [row,col,v] = find(adjacencyMatrix);
      
      % Calculate line widths based on values of s (stored in v).
      minLineWidth  = 0.5;
      lineWidthCoef = 5;
      lineWidth = v./max(v);
      if sum(lineWidth) == numel(lineWidth) % all lines are the same width.
        lineWidth = repmat(minLineWidth,numel(lineWidth),1);
      else % lines of variable width.
        lineWidth = lineWidthCoef*lineWidth + minLineWidth;
      end
      
      % Draw connections on the Poincare hyperbolic disk.
      %
      % Equation of the circles on the disk:
      % x^2 + y^2 
      % + 2*(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1))*x 
      % - 2*(u(1)-v(1))/(u(1)*v(2)-u(2)*v(1))*y + 1 = 0,
      % where u and v are points on the boundary.
      %
      % Standard form of equation of a circle
      % (x - x0)^2 + (y - y0)^2 = r^2
      %
      % Therefore we can identify
      % x0 = -(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1));
      % y0 = (u(1)-v(1))/(u(1)*v(2)-u(2)*v(1));
      % r^2 = x0^2 + y0^2 - 1
      
      for i = 1:length(v)
        if row(i) ~= col(i)
          if abs(row(i) - col(i)) - length(adjacencyMatrix)/2 == 0 
            % points are diametric, so draw a straight line
            u = [cos(t(row(i)));sin(t(row(i)))];
            v = [cos(t(col(i)));sin(t(col(i)))];
            this.Node(row(i)).Connection(end+1) = line(...
              [u(1);v(1)],...
              [u(2);v(2)],...
              'LineWidth', lineWidth(i),...
              'Color', this.ColorMap(row(i),:),...
              'PickableParts','none');
          else % points are not diametric, so draw an arc
            u  = [cos(t(row(i)));sin(t(row(i)))];
            v  = [cos(t(col(i)));sin(t(col(i)))];
            x0 = -(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1));
            y0 =  (u(1)-v(1))/(u(1)*v(2)-u(2)*v(1));
            r  = sqrt(x0^2 + y0^2 - 1);
            thetaLim(1) = atan2(u(2)-y0,u(1)-x0);
            thetaLim(2) = atan2(v(2)-y0,v(1)-x0);
            
            if u(1) >= 0 && v(1) >= 0 
              % ensure the arc is within the unit disk
              theta = [linspace(max(thetaLim),pi,50),...
                       linspace(-pi,min(thetaLim),50)].';
            else
              theta = linspace(thetaLim(1),thetaLim(2)).';
            end
            
            this.Node(row(i)).Connection(end+1) = line(...
              r*cos(theta)+x0,...
              r*sin(theta)+y0,...
              'LineWidth', lineWidth(i),...
              'Color', this.ColorMap(row(i),:),...
              'PickableParts','none');
          end
        end
      end
      
      axis image;
      ax = gca;
      for i = 1:length(adjacencyMatrix)
        extent(i) = this.Node(i).Extent;
      end
      extent = max(extent(:));
      ax.XLim = ax.XLim + extent*[-1 1];
      fudgeFactor = 1.75; % Not sure why this is necessary. Eyeballed it.
      ax.YLim = ax.YLim + fudgeFactor*extent*[-1 1];
      ax.Visible = 'off';
      ax.SortMethod = 'depth';
      
      fig = gcf;
      fig.Color = [1 1 1];
    end
    
  end
  
  methods (Static = true)
    function showNodes(this,~)
      % Callback for 'Show All' button
      n = this.UserData.Node;
      for i = 1:length(n)
        n(i).Visible = true;
      end
    end
    
    function hideNodes(this,~)
      % Callback for 'Hide All' button
      n = this.UserData.Node;
      for i = 1:length(n)
        n(i).Visible = false;
      end
    end
    
    function CloseRequestFcn(this,~)
      % Callback for figure CloseRequestFcn
      c = this.UserData;
      for i = 1:length(c.Node)
        delete(c.Node(i));
      end
      delete(gcf);
    end
    
  end
  
end

==> paul-kassebaum-mathworks-circularGraph-3a7926b/example.m <==
%% Circular Graph Examples
% Copyright 2016 The MathWorks, Inc.

%% 1. Adjacency matrix of 1s and 0s
% Create an example adjacency matrix made up of ones and zeros.
rng(0);
x = rand(50);
thresh = 0.93;
x(x >  thresh) = 1;
x(x <= thresh) = 0;

%%
% Call CIRCULARGRAPH with only the adjacency matrix as an argument.
circularGraph(x);

%%
% Click on a node to make the connections that emanate from it more visible
% or less visible. Click on the 'Show All' button to make all nodes and
% their connections visible. Click on the 'Hide All' button to make all
% nodes and their connections less visible.

%% 2. Supply custom properties
% Create an example adjacency matrix made up of various values and supply
% custom properties.
rng(0);
x = rand(20);
thresh = 0.93;
x(x >  thresh) = 1;
x(x <= thresh) = 0;
for i = 1:numel(x)
  if x(i) > 0
    x(i) = rand(1,1);
  end
end

%%
% Create custom node labels
myLabel = cell(length(x));
for i = 1:length(x)
  myLabel{i} = num2str(round(1000000*rand(1,1)));
end

%%
% Create custom colormap
figure;
myColorMap = lines(length(x));

circularGraph(x,'Colormap',myColorMap,'Label',myLabel);

==> paul-kassebaum-mathworks-circularGraph-3a7926b/fsroot/circularGraph.m <==
classdef circularGraph < handle
% CIRCULARGRAPH Plot an interactive circular graph to illustrate connections in a network.
%
%% Syntax
% circularGraph(X)
% circularGraph(X,'PropertyName',propertyvalue,...)
% h = circularGraph(...)
%
%% Description
% A 'circular graph' is a visualization of a network of nodes and their
% connections. The nodes are laid out along a circle, and the connections
% are drawn within the circle. Click on a node to make the connections that
% emanate from it more visible or less visible. Click on the 'Show All'
% button to make all nodes and their connections visible. Click on the
% 'Hide All' button to make all nodes and their connections less visible.
%
% Required input arguments.
% X : A symmetric matrix of numeric or logical values.
%
% Optional properties.
% Colormap : A N by 3 matrix of [r g b] triples, where N is the 
%            length(adjacenyMatrix).
% Label    : A cell array of N strings.
%%
% Copyright 2016 The MathWorks, Inc.
  properties
    Node = node(0,0); % Array of nodes
    ColorMap;         % Colormap
    Label;            % Cell array of strings
    ShowButton;       % Turn all nodes on
    HideButton;       % Turn all nodes off
  end
  
  methods
    function this = circularGraph(adjacencyMatrix,varargin)
      % Constructor
      p = inputParser;
      
      defaultColorMap = parula(length(adjacencyMatrix));
      defaultLabel = cell(length(adjacencyMatrix));
      for i = 1:length(defaultLabel)
        defaultLabel{i} = num2str(i);
      end
      
      addRequired(p,'adjacencyMatrix',@(x)(isnumeric(x) || islogical(x)));
      addParameter(p,'ColorMap',defaultColorMap,@(colormap)length(colormap) == length(adjacencyMatrix));
      addParameter(p,'Label'   ,defaultLabel   ,@iscell);
      
      parse(p,adjacencyMatrix,varargin{:});
      this.ColorMap = p.Results.ColorMap;
      this.Label    = p.Results.Label;
      
      this.ShowButton = uicontrol(...
        'Style','pushbutton',...
        'Position',[0 40 80 40],...
        'String','Show All',...
        'Callback',@circularGraph.showNodes,...
        'UserData',this);
      
      this.HideButton = uicontrol(...
        'Style','pushbutton',...
        'Position',[0 0 80 40],...
        'String','Hide All',...
        'Callback',@circularGraph.hideNodes,...
        'UserData',this);
      
      fig = gcf;
      set(fig,...
        'UserData',this,...
        'CloseRequestFcn',@circularGraph.CloseRequestFcn);
      
      % Draw the nodes
      delete(this.Node);
      t = linspace(-pi,pi,length(adjacencyMatrix) + 1).'; % theta for each node
      extent = zeros(length(adjacencyMatrix),1);
      for i = 1:length(adjacencyMatrix)
        this.Node(i) = node(cos(t(i)),sin(t(i)));
        this.Node(i).Color = this.ColorMap(i,:);
        this.Node(i).Label = this.Label{i};
      end
      
      % Find non-zero values of s and their indices
      [row,col,v] = find(adjacencyMatrix);
      
      % Calculate line widths based on values of s (stored in v).
      minLineWidth  = 0.5;
      lineWidthCoef = 5;
      lineWidth = v./max(v);
      if sum(lineWidth) == numel(lineWidth) % all lines are the same width.
        lineWidth = repmat(minLineWidth,numel(lineWidth),1);
      else % lines of variable width.
        lineWidth = lineWidthCoef*lineWidth + minLineWidth;
      end
      
      % Draw connections on the Poincare hyperbolic disk.
      %
      % Equation of the circles on the disk:
      % x^2 + y^2 
      % + 2*(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1))*x 
      % - 2*(u(1)-v(1))/(u(1)*v(2)-u(2)*v(1))*y + 1 = 0,
      % where u and v are points on the boundary.
      %
      % Standard form of equation of a circle
      % (x - x0)^2 + (y - y0)^2 = r^2
      %
      % Therefore we can identify
      % x0 = -(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1));
      % y0 = (u(1)-v(1))/(u(1)*v(2)-u(2)*v(1));
      % r^2 = x0^2 + y0^2 - 1
      
      for i = 1:length(v)
        if row(i) ~= col(i)
          if abs(row(i) - col(i)) - length(adjacencyMatrix)/2 == 0 
            % points are diametric, so draw a straight line
            u = [cos(t(row(i)));sin(t(row(i)))];
            v = [cos(t(col(i)));sin(t(col(i)))];
            this.Node(row(i)).Connection(end+1) = line(...
              [u(1);v(1)],...
              [u(2);v(2)],...
              'LineWidth', lineWidth(i),...
              'Color', this.ColorMap(row(i),:),...
              'PickableParts','none');
          else % points are not diametric, so draw an arc
            u  = [cos(t(row(i)));sin(t(row(i)))];
            v  = [cos(t(col(i)));sin(t(col(i)))];
            x0 = -(u(2)-v(2))/(u(1)*v(2)-u(2)*v(1));
            y0 =  (u(1)-v(1))/(u(1)*v(2)-u(2)*v(1));
            r  = sqrt(x0^2 + y0^2 - 1);
            thetaLim(1) = atan2(u(2)-y0,u(1)-x0);
            thetaLim(2) = atan2(v(2)-y0,v(1)-x0);
            
            if u(1) >= 0 && v(1) >= 0 
              % ensure the arc is within the unit disk
              theta = [linspace(max(thetaLim),pi,50),...
                       linspace(-pi,min(thetaLim),50)].';
            else
              theta = linspace(thetaLim(1),thetaLim(2)).';
            end
            
            this.Node(row(i)).Connection(end+1) = line(...
              r*cos(theta)+x0,...
              r*sin(theta)+y0,...
              'LineWidth', lineWidth(i),...
              'Color', this.ColorMap(row(i),:),...
              'PickableParts','none');
          end
        end
      end
      
      axis image;
      ax = gca;
      for i = 1:length(adjacencyMatrix)
        extent(i) = this.Node(i).Extent;
      end
      extent = max(extent(:));
      ax.XLim = ax.XLim + extent*[-1 1];
      fudgeFactor = 1.75; % Not sure why this is necessary. Eyeballed it.
      ax.YLim = ax.YLim + fudgeFactor*extent*[-1 1];
      ax.Visible = 'off';
      ax.SortMethod = 'depth';
      
      fig = gcf;
      fig.Color = [1 1 1];
    end
    
  end
  
  methods (Static = true)
    function showNodes(this,~)
      % Callback for 'Show All' button
      n = this.UserData.Node;
      for i = 1:length(n)
        n(i).Visible = true;
      end
    end
    
    function hideNodes(this,~)
      % Callback for 'Hide All' button
      n = this.UserData.Node;
      for i = 1:length(n)
        n(i).Visible = false;
      end
    end
    
    function CloseRequestFcn(this,~)
      % Callback for figure CloseRequestFcn
      c = this.UserData;
      for i = 1:length(c.Node)
        delete(c.Node(i));
      end
      delete(gcf);
    end
    
  end
  
end

==> paul-kassebaum-mathworks-circularGraph-3a7926b/fsroot/example.m <==
%% Circular Graph Examples
% Copyright 2016 The MathWorks, Inc.

%% 1. Adjacency matrix of 1s and 0s
% Create an example adjacency matrix made up of ones and zeros.
rng(0);
x = rand(50);
thresh = 0.93;
x(x >  thresh) = 1;
x(x <= thresh) = 0;

%%
% Call CIRCULARGRAPH with only the adjacency matrix as an argument.
circularGraph(x);

%%
% Click on a node to make the connections that emanate from it more visible
% or less visible. Click on the 'Show All' button to make all nodes and
% their connections visible. Click on the 'Hide All' button to make all
% nodes and their connections less visible.

%% 2. Supply custom properties
% Create an example adjacency matrix made up of various values and supply
% custom properties.
rng(0);
x = rand(20);
thresh = 0.93;
x(x >  thresh) = 1;
x(x <= thresh) = 0;
for i = 1:numel(x)
  if x(i) > 0
    x(i) = rand(1,1);
  end
end

%%
% Create custom node labels
myLabel = cell(length(x));
for i = 1:length(x)
  myLabel{i} = num2str(round(1000000*rand(1,1)));
end

%%
% Create custom colormap
figure;
myColorMap = lines(length(x));

circularGraph(x,'Colormap',myColorMap,'Label',myLabel);

==> paul-kassebaum-mathworks-circularGraph-3a7926b/fsroot/node.m <==
classdef node < handle
% NODE Helper class for circularGraph. Not intended for direct user manipulation.
%%
% Copyright 2016 The MathWorks, Inc.
  properties (Access = public)
    Label = '';             % String
    Connection = line(0,0); % Array of lines
    Position;               % [x,y] coordinates
    Color = [0 0 0];        % [r g b]
    Visible = true;         % Logical true or false
  end
  
  properties (Access = public, Dependent = true)
    Extent; % Width of text label
  end
  
  properties (Access = private)
    TextLabel;    % Text graphics object
    NodeMarker;   % Line that makes the node visible
    Marker = 'o'; % Marker symbol when the node is 'on'
  end
  
  properties (Access = private, Constant)
    labelOffsetFactor = 1.1;
  end
  
  methods
    function this = node(x,y)
      % Constructor
      this.Position = [x,y];
      this.Connection = line(0,0);
      makeLine(this);
    end
    
    function makeLine(this)
      % Make the node's line graphic object
      this.NodeMarker = line(...
        this.Position(1),...
        this.Position(2),...
        2,...
        'Color',this.Color,...
        'Marker',this.Marker,...
        'LineStyle','none',...
        'PickableParts','all',...
        'ButtonDownFcn',@node.ButtonDownFcn,...
        'UserData',this);
    end
    
    function set.Visible(this,value)
      this.Visible = value;
      updateVisible(this);
    end
    
    function set.Color(this,value)
      this.Color = value;
      updateColor(this);
    end
    
    function set.Label(this,value)
      this.Label = value;
      updateTextLabel(this);
    end
    
    function value = get.Extent(this)
      value = this.TextLabel.Extent(3);
    end
    
    function updateVisible(this)
      if this.Visible
        this.NodeMarker.Marker = 'o';
        set(this.Connection,'Color',this.Color);
        for i = 1:length(this.Connection)
          this.Connection(i).ZData = ones(size(this.Connection(i).XData));
        end
      else
        this.NodeMarker.Marker = 'x';
        set(this.Connection,'Color',0.9*[1 1 1]);
        for i = 1:length(this.Connection)
          this.Connection(i).ZData = zeros(size(this.Connection(i).XData));
        end
      end
    end
    
    function updateColor(this)
      this.NodeMarker.Color = this.Color;
      set(this.Connection,'Color',this.Color);
    end
    
    function updateTextLabel(this)
      delete(this.TextLabel);
      
      x = this.Position(1);
      y = this.Position(2);
      t = atan2(y,x);
      
      this.TextLabel = text(0,0,this.Label);
      
      this.TextLabel.Position = node.labelOffsetFactor*this.Position;
      if abs(t) > pi/2
        this.TextLabel.Rotation = 180*(t/pi + 1);
        this.TextLabel.HorizontalAlignment = 'right';
      else
        this.TextLabel.Rotation = t*180/pi;
      end
    end
    
    function delete(this)
      % Destructor
      delete(this.Connection(:))
      delete(this.TextLabel);
      delete(this.NodeMarker);
      delete(this);
    end

  end
  
  methods (Static = true)
    function ButtonDownFcn(this,~)
      n = this.UserData;
      if n.Visible
        n.Visible = false;
      else
        n.Visible = true;
      end
    end
  end
end

==> paul-kassebaum-mathworks-circularGraph-3a7926b/node.m <==
classdef node < handle
% NODE Helper class for circularGraph. Not intended for direct user manipulation.
%%
% Copyright 2016 The MathWorks, Inc.
  properties (Access = public)
    Label = '';             % String
    Connection = line(0,0); % Array of lines
    Position;               % [x,y] coordinates
    Color = [0 0 0];        % [r g b]
    Visible = true;         % Logical true or false
  end
  
  properties (Access = public, Dependent = true)
    Extent; % Width of text label
  end
  
  properties (Access = private)
    TextLabel;    % Text graphics object
    NodeMarker;   % Line that makes the node visible
    Marker = 'o'; % Marker symbol when the node is 'on'
  end
  
  properties (Access = private, Constant)
    labelOffsetFactor = 1.1;
  end
  
  methods
    function this = node(x,y)
      % Constructor
      this.Position = [x,y];
      this.Connection = line(0,0);
      makeLine(this);
    end
    
    function makeLine(this)
      % Make the node's line graphic object
      this.NodeMarker = line(...
        this.Position(1),...
        this.Position(2),...
        2,...
        'Color',this.Color,...
        'Marker',this.Marker,...
        'LineStyle','none',...
        'PickableParts','all',...
        'ButtonDownFcn',@node.ButtonDownFcn,...
        'UserData',this);
    end
    
    function set.Visible(this,value)
      this.Visible = value;
      updateVisible(this);
    end
    
    function set.Color(this,value)
      this.Color = value;
      updateColor(this);
    end
    
    function set.Label(this,value)
      this.Label = value;
      updateTextLabel(this);
    end
    
    function value = get.Extent(this)
      value = this.TextLabel.Extent(3);
    end
    
    function updateVisible(this)
      if this.Visible
        this.NodeMarker.Marker = 'o';
        set(this.Connection,'Color',this.Color);
        for i = 1:length(this.Connection)
          this.Connection(i).ZData = ones(size(this.Connection(i).XData));
        end
      else
        this.NodeMarker.Marker = 'x';
        set(this.Connection,'Color',0.9*[1 1 1]);
        for i = 1:length(this.Connection)
          this.Connection(i).ZData = zeros(size(this.Connection(i).XData));
        end
      end
    end
    
    function updateColor(this)
      this.NodeMarker.Color = this.Color;
      set(this.Connection,'Color',this.Color);
    end
    
    function updateTextLabel(this)
      delete(this.TextLabel);
      
      x = this.Position(1);
      y = this.Position(2);
      t = atan2(y,x);
      
      this.TextLabel = text(0,0,this.Label);
      
      this.TextLabel.Position = node.labelOffsetFactor*this.Position;
      if abs(t) > pi/2
        this.TextLabel.Rotation = 180*(t/pi + 1);
        this.TextLabel.HorizontalAlignment = 'right';
      else
        this.TextLabel.Rotation = t*180/pi;
      end
    end
    
    function delete(this)
      % Destructor
      delete(this.Connection(:))
      delete(this.TextLabel);
      delete(this.NodeMarker);
      delete(this);
    end

  end
  
  methods (Static = true)
    function ButtonDownFcn(this,~)
      n = this.UserData;
      if n.Visible
        n.Visible = false;
      else
        n.Visible = true;
      end
    end
  end
end
